Practical hybrid decoding scheme for parity-encoded spin systems

We propose a practical hybrid decoding scheme for the parity-encoding architecture. This architecture was first introduced by N. Sourlas as a computational technique for tackling hard optimization problems, especially those modeled by spin systems such as the Ising model and spin glasses, and reinvented by W. Lechner, P. Hauke, and P. Zoller to develop quantum annealing devices. We study the specific model, called the SLHZ model, aiming to achieve a near-term quantum annealing device implemented solely through geometrically local spin interactions. Taking account of the close connection between the SLHZ model and a classical low-density-parity-check code, two approaches can be chosen for the decoding: (1) finding the ground state of a spin Hamiltonian derived from the SLHZ model, which can be achieved via stochastic decoders such as a quantum annealer or a classical Monte Carlo sampler; (2) using deterministic decoding techniques for the classical LDPC code, such as belief propagation and bit-flip decoder. The proposed hybrid approach combines the two approaches by applying bit-flip decoding to the readout of the stochastic decoder based on the SLHZ model. We present simulations demonstrating that this approach can reveal the latent potential of the SLHZ model, realizing soft-annealing concept proposed by Sourlas.

==> anc/BitFlipping.m <==
% PRACTICAL HYBRID DECODING SCHEME FOR PARITY-ENCODED SPIN SYSTEMS
% requires: MATLAB
% author: Yoshihiro Nambu 
% This code is a modification of the code provided by Fernando Pastowski, originally designed to evaluate 
# the performance of the belief-propagation algorithm, and is now used to assess the bit-flip algorithm.
# Please see https://journals.aps.org/pra/abstract/10.1103/PhysRevA.93.052325#supplemental
% license: GPL3
% If this code is usefull to you, please cite the accompanying article

% This script benchmarks the perfomance of decoding information from the 
% quantum annealing architecture proposed by Lechner et al. assuming i.i.d. 
% measurement errors.
% The decoding function is included inline and may be easily extracted and 
% used independently for the actual decoding of information from an experiments.


% nruns = number of runs to average over to obtain perfomace estimate
nruns=5000; % set to 5000 for the corresponding article
% Different number of logical variables
NNvalues = [2,4,6,8,10,12,14,16,18,20, 30, 40];
%NNvalues = [200];
% Different values for the physical bit flip probability
pvalues = [0.05, 0.07, 0.1, 0.15, 0.2,0.3, 0.4];
%pvalues = [0.4];

fail =zeros(length(NNvalues),length(pvalues));

% Sweep over the different values NN chosen for the number of logical variables
for x =1:length(NNvalues);
    NN = NNvalues(x);
    
    % Sweep over the different values p chosen for the measurement error probability
    for w = 1:length(pvalues)
        p = pvalues(w);
        
        % Number of iterations made to accumulate statistics
        for l=1:nruns;
            
            % mu0 = ones(NN) is the correct parity data
            % Due to the symmetry and linearity of the error model it is
            % sufficient to analyze the decoder for this input.
            % Generate a random NN by NN array with all ones except for randomly chosen
            % positions which contain -1 with probability p            
            mu = 2*(rand(NN) >= p)-1; % mu contains our current guess -1s are errors but we don't know that


            % Make distribution symmetric and acertain that self-parity is a certainty
            for i=1:NN
                mu(i,i)=1; % Diagonal elements correspond to no error
                for j=i+1:NN
                    mu(j,i)=mu(i,j); % Only half the indices are used (i<j)
                end;
            end;

            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            % HERE BEGGINS BIT-FLIP DECODING ALGORITH
            % functions mu = BFdecoder(N, p, nits, mu)
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            
            % nits = Number of belief propagation iterations
            nits=5;
            for it=1:nits %Number of iterations;
                mu=sign(mu*mu-mu);
            end;
            
            %%%%%%%%%%%%%%%%%%%%%%%%%%
            % end  
            % Here ends the function estimating the most likely mu
            % through bit-flip algorithm.
            % mu(NN,j) contains all the parities with respect to b(NN)
            %%%%%%%%%%%%%%%%%%%%%%%%
            
            % Without danger of impressision we have assumed for
            % benchmarking to start with the all +1 state
            % Hence it is a failure when this is not recovered.
            if (sum(mu(NN,:))~= NN)
                fail(x,w) = fail(x,w) + 1;
            end;
        end;
    end;
end;

fail=fail/nruns;
toc

% Generate a plot with one curve per value of N used
P = pvalues % Abreviation, just for brevity in next line
figure
plot(P,fail(1,:),'r',P,fail(2,:),'b--o',P,fail(3,:),'r--', ...
     P,fail(4,:),'b',P,fail(5,:),'r--o',P,fail(6,:),'b--', ...
     P,fail(7,:),'r',P,fail(8,:),'b--o',P,fail(9,:),'r--', ...
     P,fail(10,:),'b', P,fail(10,:),'r--o',P,fail(12,:),'b--')

% Generate a plot with one curve per measurement error probability analyzed
NN = NNvalues % Abreviation overwriting a variable with a different use, just for brevity
figure
plot(NN,fail(:,1),'r',NN,fail(:,2),'b--o', NN,fail(:,3),'r--', ...
     NN,fail(:,4),'b',NN,fail(:,5),'r--o',NN,fail(:,6),'b--',  NN,fail(:,7),'r')




